Pulsatory patterns in active viscoelastic fluids with distinct relaxation time scales

Developing tissues need to pattern themselves in space and time. A prevalent mechanism to achieve this are pulsatile active stresses generated by the actin cytoskeleton. Active gel theory is a powerful tool to model the dynamics of cytoskeletal pattern formation. In theoretical models, the influence of the viscoelastic nature of the actin cytoskeleton has so far only been investigated by the incorporation of one viscoelastic relaxation time scale. Here, using a minimal model of active gel theory with a single molecular regulator, we show that distinct shear and areal relaxation times are sufficient to drive pulsatile dynamics in active surfaces.

==> anc/Im_lambda.m <==
function L = Im_lambda(tau_S, tau_B, eta_S, eta_B, D, k_off, mu, n2, sign)
% function to calculate the imaginary part of the eigenvalue for a set of
% paramters, input:
% relaxation times tau_S, tau_B
% viscosities eta_S, eta_B
% diffusion coefficient D
% molecular turnover k_off, this is 0 in the article
% the derivative of the active stress mu = xi*f'(1) 
% norm of the mode n, n2 = (n_x)^2+(n_y)^2
% sign to indicate if you want lambda^+ or lambda^-

% calculate the values for a, b, c from the equation
% a^2*lambda+b*lambda+c=0
k2 = 4*pi*pi*n2;
beta = k_off+D.*k2;
a = tau_B.*eta_S + tau_S.*eta_B - tau_B.*tau_S.*mu;
b = eta_B+eta_S + (tau_B.*eta_S + tau_S.*eta_B).*beta - (tau_B+tau_S).*mu;
c = (eta_B+eta_S).*beta - mu;

% use the abc-formula to get the eigenvalue L=Im(lambda)
Discr = b.^2-4.*a.*c;
L = imag((-b + sign*sqrt(Discr))./2./a);

==> anc/Re_lambda.m <==
function L = Re_lambda(tau_S, tau_B, eta_S, eta_B, D, k_off, mu, n2, sign)
% function to calculate the imaginary part of the eigenvalue for a set of
% paramters, input:
% relaxation times tau_S, tau_B
% viscosities eta_S, eta_B
% diffusion coefficient D
% molecular turnover k_off, this is 0 in the article
% the derivative of the active stress mu = xi*f'(1) 
% norm of the mode n, n2 = (n_x)^2+(n_y)^2
% sign to indicate if you want lambda^+ or lambda^-

k2 = 4*pi*pi*n2;
beta = k_off+D.*k2;
% calculate the values for a, b, c from the equation
% a^2*lambda+b*lambda+c=0

a = tau_B.*eta_S + tau_S.*eta_B - tau_B.*tau_S.*mu;
b = eta_B+eta_S + (tau_B.*eta_S + tau_S.*eta_B).*(beta) - (tau_B+tau_S).*mu;
c = (eta_B+eta_S).*(beta) - mu;

% use the abc-formula to get the eigenvalue L=Im(lambda)
Discr = b.^2-4.*a.*c;
L = real((-b + sign*sqrt(Discr))./2./a);

==> anc/frequency_tauS_tauB.m <==
%calculating the eigenvalues to see their real and imaginary parts
close all
clearvars

viridis = table2array(readtable('viridis.txt'));
lineColour = 'k';

% set the parameters G_B=G_S=G
N = 500; %the scatter plot contains N x N points
D = 0.01; % diffusion coefficient
mu = 0.5; %f'(1) = 0.5
GB = 0.4; %elastic bulk modulus
GS = GB; % elastic shear modulus
tbMin = 1; %minimal bulk relaxation time
tbMax = 10^(2.5); %maximal bulk relaxation time
tsMin = 0.03; %minimal shear relaxation time
tsMax = 0.4; %maximal shear relaxation time
%use a logarithmic scaling for the vectors with values for the relaxation
%times
tbVec = exp(linspace(log(tbMin*D), log(tbMax * D), N));
tsVec = exp(linspace(log(tsMin*D), log(tsMax * D), N));

%create a meshgrid 
[tb, ts] = meshgrid(tbVec, tsVec);
%calculate the viscosities
etas = GS*ts;
etab = GB*tb;

%calculate the real and imaginary part of the eigenvelues
ReLambda1 = Re_lambda(ts, tb, etas, etab, 1, 0, mu, 1, 1);
ImLambda1 = Im_lambda(ts, tb, etas, etab, 1, 0, mu, 1, 1);

% calculate the frequency
freq = abs(ImLambda1)/2/pi;
% we only want the frequency for the linearly unstable cases, the stable
% cases will go to zero
unstable = ReLambda1 > 0;
A = freq.*unstable > 0;

% make the scatter plot
tauBtauS = figure('Name', 'tauBtauS', 'Position', [1351, 300, 600, 500]);
s = surf(tb, ts, freq.*unstable, 'EdgeColor', 'none', 'AlphaData', ...
    A, 'FaceAlpha','flat');
view(0,90)
colormap(viridis)
cBar = colorbar;
ax = gca;
ax.YAxis.Exponent = -3;
set(ax, 'FontSize', 15, 'TickLabelInterpreter', 'latex', 'Position', ...
    [0.13, 0.15, 0.73, 0.79], 'XTick', [0.01, 0.1, 1, 10], 'YTick', ...
    [0.0003, 0.001, 0.004], 'YTickLabel', num2str([0.3; 1; 4]))
hTxt=text(0.01, 0.004,'$\times 10^{-3}$','VerticalAlignment', 'bottom', 'FontSize', ...
    15,'interpreter','latex');
xlabel("$\tau_B$", 'FontSize', 22,'interpreter','latex')
ylabel('$\tau_S$', 'FontSize', 22,'interpreter','latex')
set(cBar, 'TickLabelInterpreter', 'latex', 'FontSize', 15);
set(ax, 'xscale', 'log')
set(ax, 'yscale', 'log')
xlim([tbMin, tbMax]*D)
ylim([tsMin, tsMax]*D)
hold on


%% adding the analytically calculated boundary

% defining the domain for which the boundary is plotted
pointX = 0.0281;
pointY = 0.00355;
tbVecB = exp(linspace(log(pointX), log(tbMax * D), N));
tsVec = exp(linspace(log(tsMin*D), log(tsMax * D), N));

% eq 28
plot3(tbVecB, (mu - GB)*tbVecB./(GS-mu + 4*pi*pi*tbVecB*(GB+GS)), 100*ones(size(tbVecB)), ...
    '--', 'lineWidth', 2, 'color', lineColour)


%% plotting the boundary for which Im(lambda(n^2=1)) = 0

% calculating the discriminant D for the 1 mode, i.e. k^2 = 4 pi^2
syms tau_S tau_B G_B G_S mu k2 G
a = tau_B*tau_S*(G_S + G_B- mu);
b = tau_B*G_B + tau_S*G_S + tau_B*tau_S*(G_B+G_S)*k2 - (tau_B+tau_S)*mu;
c = (tau_B*G_B + tau_S*G_S)*k2-mu;
Disc = b^2-4*a*c;
Disc = subs(Disc, [tau_B, tau_S, G_B, G_S, k2, mu], [tau_B, tau_S, GB, GS, 4*sym(pi)^2, 0.5]);

% calculating the zeros of the polynomial and writing these as functions of
% tau_S
c = transpose(coeffs(Disc, tau_B));
ttauBtauS = (-c(2) - sqrt(c(2)^2 - 4*c(1)*c(3)))/2/c(3);
ts2 = (-c(2) + sqrt(c(2)^2 - 4*c(1)*c(3)))/2/c(3);
ttauBtauSfunc = matlabFunction(ttauBtauS);
ts2func = matlabFunction(ts2);

plot3(tbVecB, ttauBtauSfunc(tbVecB), 100*ones(size(tbVecB)), 'lineWidth', 2, 'color', lineColour)















==> anc/phaseDiagramGS_GB.m <==
% make an NxN scatter plot and calculate the eigenvalue for each point
% give each point a value depending on the real and imaginary part of 
% the eigenvalue. Then couple a colour to each value
close all
clearvars

colorMap = [166,206,227; 31,120,180; 178,223,138; 256,256,256]/256;
lineColour = 'k';

N = 500; %the scatter plot contains N x N points
D = 0.01; % diffusion coefficient
mu = 0.5; %f'(1) = 0.5
GBmax = 0.55; % maximal elastic bulk modulus
GBmin = 0.1; % minimal elastic bulk modulus
GSmax = 10^(1.1); % maximal elastic shear modulus
GSmin = 0.1; % minimal elastic shear modulus
% create a vector of N values for the elastic bulk modulus G_B.
% Do the same for the elastic shear modulus G_S, 
% but use a logarithmic scaling in this case
GB = linspace(GBmin, GBmax, N);
GS = exp(linspace(log(GSmin), log(GSmax), N));
% use the scaled relaxation times
tb = 10*D;
ts = 0.1*D;

[GbGrid, GsGrid] = meshgrid(GB, GS); %create a meshgrid
% reshape the meshgridsinto a vector such that it can be used in the 
% Re_lambda() and Im_lambda()functions.
GbGrid = reshape(GbGrid, [1, numel(GbGrid)]);
GsGrid = reshape(GsGrid, [1, numel(GsGrid)]);
% calculate the viscosities
etas = ts*GsGrid;
etab = tb*GbGrid;

ReLambda1 = Re_lambda(ts, tb, etas, etab, 1, 0, mu, 1, 1);
ImLambda1 = Im_lambda(ts, tb, etas, etab, 1, 0, mu, 1, 1);

% give all the points a value depending on their stability
stability = zeros(size(ReLambda1)); %0 for stable
stability(GbGrid + GsGrid <= mu) = 1; % 1 for the cases where linear stability analysis does not apply
stability(GbGrid + GsGrid > mu & ReLambda1 > 1 & abs(ImLambda1) > 1e-7) = 0.66; %unstable with oscillating 1-mode
stability(GbGrid + GsGrid > mu & ReLambda1 > 1 & abs(ImLambda1) < 1e-7 ) = 0.33; %unstable but not oscillating

% make the scatter plot
[GbGrid, GsGrid] = meshgrid(GB, GS);
s1 = figure('Name', 's1');
surf(GbGrid, GsGrid, reshape(stability, size(GbGrid)), 'EdgeColor', 'none');
colormap(colorMap)
view(0,90)
h=gca;
set(h, 'yscale', 'log', 'TickLabelInterpreter', 'latex', 'FontSize', 15, 'Position', ...
    [0.16, 0.16, 0.78, 0.82])
xlim([GBmin, GBmax])
ylim([GSmin, GSmax])
ylabel('$G_B$', 'FontSize', 25,'interpreter','latex')
xlabel("$G_S$", 'FontSize', 25,'interpreter','latex')
hold on

%% adding the analytically calculated boundaries in equations 25 and 26

% defining the domains for which each boundary is plotted
GBvec = linspace(GBmin,GBmax,N);
GSvec = exp(linspace(log(GSmin), log(GSmax), N));

% eq 25
plot3(GBvec, mu-GBvec, 100*ones(size(GBvec)), ':', 'lineWidth', 3, 'color',...
    lineColour)
% eq 26
plot3(GBvec, ((ts+tb)*mu-tb*GBvec-4*pi*pi*ts*tb*GBvec)/(ts+4*pi*pi*tb*ts), ...
    100*ones(size(GBvec)), '--', 'lineWidth', 2, 'color', lineColour)



%% plotting the boundary for which Im(lambda(n^2=1)) = 0

% calculating the discriminant D for the 1 mode, i.e. k^2 = 4 pi^2
syms tau_S tau_B G_B G_S mu k2 G
a = tau_B*tau_S*(G_S + G_B- mu);
b = tau_B*G_B + tau_S*G_S + tau_B*tau_S*(G_B+G_S)*k2 - (tau_B+tau_S)*mu;
c = (tau_B*G_B + tau_S*G_S)*k2-mu;
D = b^2-4*a*c;
D = subs(D, [tau_B, tau_S, k2, mu], [10*0.01, 0.1*0.01, 4*sym(pi)^2, 0.5]);

% writing it a  polynomial of G_S
c = transpose(coeffs(D, G_S));

% calculating the zeros of this polynomial and writing them as function of
% G_B
GS1 = (-c(2) - sqrt(c(2)^2 - 4*c(1)*c(3)))/2/c(3);
GS2 = (-c(2) + sqrt(c(2)^2 - 4*c(1)*c(3)))/2/c(3);
GS1func = matlabFunction(GS1);
GS2func = matlabFunction(GS2);

GBvec = linspace(GBmin,GBmax,N);
plot3(GBvec, GS1func(GBvec), 100*ones(size(GBvec)), 'lineWidth', 2, 'color', lineColour)
plot3(GBvec, GS2func(GBvec), 100*ones(size(GBvec)), 'lineWidth', 2, 'color', lineColour)


==> anc/phaseDiagramG_tauB.m <==
% make an NxN scatter plot and calculate the eigenvalue for each point
% give each point a value depending on the real and imaginary part of 
% the eigenvalue. Then couple a colour to each value
close all

colorMap = [166,206,227; 31,120,180; 178,223,138; 256,256,256]/256;
lineColour = 'k';

% set the parameters G_B=G_S=G, tau_S = 0.1 (unscaled)
N = 500; %the scatter plot contains N x N points
D = 0.01; % diffusion coefficient
mu = 0.5; %f'(1) = 0.5
Gmax = 0.6; % maximal elastic modulus
Gmin = 0.2; % minimal elastic modulus
G = linspace(Gmin, Gmax, N); % create a vector of N values for the elastic 
% moduli. Do the same for the bulk relaxation times tau_B, but use a
% logarithmic scaling in this case
% use the scaled relaxation times
tbMax = 110*D;
tbMin = 0.9*D;
tb = exp(linspace(log(tbMin), log(tbMax), N));
ts = 0.1*D;

[GGrid, tbGrid] = meshgrid(G, tb); %create a meshgrid 
% reshape the meshgridsinto a vector such that it can be used in the 
% Re_lambda() and Im_lambda()functions.
GGrid = reshape(GGrid, [1, numel(GGrid)]); 
tbGrid = reshape(tbGrid, [1, numel(tbGrid)]);
% calculate the viscosities
etas = ts*GGrid;
etab = tbGrid.*GGrid;

% calculate the real and imaginary part of the eigenvalue for the 1-mode
% for every value of tau_B and G
ReLambda1 = Re_lambda(ts, tbGrid, etas, etab, 1, 0, mu, 1, 1);
ImLambda1 = Im_lambda(ts, tbGrid, etas, etab, 1, 0, mu, 1, 1);

% give all the points a value depending on their stability
stability = zeros(size(ReLambda1)); %0 for stable
stability(2*GGrid <= mu) = 1; % 1 for the cases where linear stability analysis does not apply
stability(2*GGrid > mu & ReLambda1 > 1 & abs(ImLambda1) > 1e-7) = 0.66; %unstable with oscillating 1-mode
stability(2*GGrid > mu & ReLambda1 > 1 & abs(ImLambda1) < 1e-7 ) = 0.33; %unstable but not oscillating

% make the scatter plot
[GGrid, tbGrid] = meshgrid(G, tb);
s1 = figure('Name', 's1', 'Position', [1351, 300, 600, 500]);
surf(GGrid, tbGrid, reshape(stability, size(GGrid)), 'EdgeColor', 'none');
colormap(colorMap)
view(0,90)
h=gca;
set(h, 'yscale', 'log', 'TickLabelInterpreter', 'latex', 'FontSize', 15, 'Position', ...
    [0.15, 0.15, 0.8, 0.82])
xlim([Gmin, Gmax])
ylim([tbMin, tbMax])
ylabel('$\tau_B$', 'FontSize', 25,'interpreter','latex')
xlabel("$G$", 'FontSize', 25,'interpreter','latex')
hold on

%% adding the analytically calculated boundaries in equations 25, 26 and 28

% defining the domains for which each boundary is plotted
point1 = 0.0262;
point2 = 0.465;
Gvec = linspace(Gmin,point2,N);
TbvecC = exp(linspace(log(tbMin), log(point1), N));
TbvecB = exp(linspace(log(point1), log(tbMax), N));
Tbvec = exp(linspace(log(tbMin), log(tbMax), N));

% eq 25
plot3(mu*ones(size(Tbvec))/2, Tbvec, 100*ones(size(Tbvec)), ':', ...
    'lineWidth', 3, 'color', lineColour)
% eq 26
plot3(mu*(TbvecB+ts)./((TbvecB+ts)+8*pi^2*TbvecB*ts), TbvecB, ...
    100*ones(size(TbvecB)), '--', 'lineWidth', 2, 'color', lineColour)
% eq 28
plot3(mu./(4*pi^2*(TbvecC+ts)), TbvecC, 100*ones(size(TbvecC)), '-.', ...
    'lineWidth', 2, 'color', lineColour) 


%% plotting the boundary for which Im(lambda(n^2=1)) = 0

% calculating the discriminant D for the 1 mode, i.e. k^2 = 4 pi^2
syms tau_S tau_B G_B G_S mu k2 G
a = tau_B*tau_S*(G_S + G_B- mu);
b = tau_B*G_B + tau_S*G_S + tau_B*tau_S*(G_B+G_S)*k2 - (tau_B+tau_S)*mu;
c = (tau_B*G_B + tau_S*G_S)*k2-mu;
D = b^2-4*a*c;
D = subs(D, [tau_B, tau_S, G_B, G_S, k2, mu], [tau_B*0.01, 0.1*0.01, G, G, 4*sym(pi)^2, 0.5]);

% then writing it as a polynommial w.r.t. tau_B
c = transpose(coeffs(D, tau_B));
% calculating the zeros of the polynomial and writing these as functions of
% G
tau_B1 = (-c(2) - sqrt(c(2)^2 - 4*c(1)*c(3)))/2/c(3);
tau_B2 = (-c(2) + sqrt(c(2)^2 - 4*c(1)*c(3)))/2/c(3);
tau_Bfunc1 = matlabFunction(tau_B1);
tau_Bfunc2 = matlabFunction(tau_B2);

plot3(Gvec, tau_Bfunc1(Gvec)*0.01, 100*ones(size(Gvec)), 'lineWidth', 2, 'color', lineColour)




==> anc/phaseDiagram_tauS_tauB.m <==
% make an NxN scatter plot and calculate the eigenvalue for each point
% give each point a value depending on the real and imaginary part of 
% the eigenvalue. Then couple a colour to each valueclose all
clearvars

colorMap = [166,206,227; 31,120,180; 178,223,138]/256;
lineColour = 'k';

% set the parameters G_B=G_S=G 
N = 500; %the scatter plot contains N x N points
D = 0.01; % diffusion coefficient
mu = 0.5; %f'(1) = 0.5
GB = 0.4; %elastic bulk modulus
GS = GB; % elastic shear modulus
tbMin = 10^(-2.2); %minimal bulk relaxation time
tbMax = 10^(2.2); %maximal bulk relaxation time
tsMin = 10^(-2.2); %minimal shear relaxation time
tsMax = 10^(2.2); %maximal shear relaxation time
%use a logarithmic scaling for the vectors with values for the relaxation
%times
tbVec = exp(linspace(log(tbMin*D), log(tbMax * D), N));
tsVec = exp(linspace(log(tsMin*D), log(tsMax * D), N));

%create a meshgrid 
[tb, ts] = meshgrid(tbVec, tsVec);
% reshape the meshgridsinto a vector such that it can be used in the 
% Re_lambda() and Im_lambda()functions.
tb = reshape(tb, [1, numel(tb)]);
ts = reshape(ts, [1, numel(ts)]);
%calculate the viscosities
etas = GS*ts;
etab = GB*tb;

% calculate the real and imaginary part of the eigenvalues
ReLambda1 = Re_lambda(ts, tb, etas, etab, 1, 0, mu, 1, 1);
ImLambda1 = Im_lambda(ts, tb, etas, etab, 1, 0, mu, 1, 1);

stability = zeros(size(ReLambda1)); %0 for stable cases
% stability(GB + GS <= mu) = 1; % 1 will always hold for this choice of
% parameters
stability(ReLambda1 > 1 & abs(ImLambda1) > 1e-7) = 0.66; %unstable with oscillating 1 mode
stability(ReLambda1 > 1 & abs(ImLambda1) < 1e-7) = 0.33; %unstable but not oscillating

% make the scatter plot
[tbGrid, tsGrid] = meshgrid(tbVec, tsVec);
s1 = figure('Name', 's1');
surf(tbGrid, tsGrid, reshape(stability, size(tbGrid)), 'EdgeColor', 'none');
colormap(colorMap)
view(0,90)
h=gca;
set(h, 'yscale', 'log', 'xscale', 'log',  'TickLabelInterpreter', 'latex', ...
    'FontSize', 15, 'Position', [0.15, 0.17, 0.8, 0.82], 'XTick', ...
    [1e-4, 0.01, 1], 'YTick', [1e-4, 0.01, 1])
xlim([tbMin, tbMax]*D)
ylim([tsMin, tsMax]*D)
xlabel("$\tau_B$", 'FontSize', 25,'interpreter','latex')
ylabel('$\tau_S$', 'FontSize', 25,'interpreter','latex')
hold on

%% adding the analytically calculated boundaries in equations 26 and 28

% defining the domains for which each boundary is plotted
N = 5000;
point1 = 0.00356;
point2 = 0.0281;
tbVec1a = exp(linspace(log(point2), log(tbMax * D), N));
tbVec1b = exp(linspace(log(tbMin*D), log(point1), N));
tbVec2 = exp(linspace(log(point2), log(point1), N));
tsVec = exp(linspace(log(tsMin*D), log(tsMax * D), N));

% eq 26
plot3(tbVec1a, (mu - GB)*tbVec1a./(GS-mu + 4*pi*pi*tbVec1a*(GB+GS)), 100*ones(size(tbVec1a)), ...
    '--', 'lineWidth', 2, 'color', lineColour)
plot3(tbVec1b, (mu - GB)*tbVec1b./(GS-mu + 4*pi*pi*tbVec1b*(GB+GS)), 100*ones(size(tbVec1b)), ...
    '--', 'lineWidth', 2, 'color', lineColour)
% eq 28
plot3(tbVec2, (mu - 4*pi*pi*GB*tbVec2)/(4*pi*pi*GS), 100*ones(size(tbVec2)), '-.', ...
    'lineWidth', 2, 'color', lineColour)


%% plotting the boundary for which Im(lambda(n^2=1)) = 0

% calculating the discriminant D for the 1 mode, i.e. k^2 = 4 pi^2
syms tau_S tau_B G_B G_S mu k2 G
a = tau_B*tau_S*(G_S + G_B- mu);
b = tau_B*G_B + tau_S*G_S + tau_B*tau_S*(G_B+G_S)*k2 - (tau_B+tau_S)*mu;
c = (tau_B*G_B + tau_S*G_S)*k2-mu;
Disc = b^2-4*a*c;
Disc = subs(Disc, [tau_B, tau_S, G_B, G_S, k2, mu], [tau_B, tau_S, 0.4, 0.4, 4*sym(pi)^2, 0.5]);

% then writing it as a polynommial w.r.t. tau_B
c = transpose(coeffs(Disc, tau_B));
% calculating the zeros of the polynomial and writing these as functions of
% tau_S
ts1 = (-c(2) - sqrt(c(2)^2 - 4*c(1)*c(3)))/2/c(3);
ts2 = (-c(2) + sqrt(c(2)^2 - 4*c(1)*c(3)))/2/c(3);
ts1func = matlabFunction(ts1);
ts2func = matlabFunction(ts2);

plot3(tbVec1a, ts1func(tbVec1a), 100*ones(size(tbVec1a)), 'lineWidth', 2, 'color', lineColour)
plot3(tbVec1b, ts1func(tbVec1b), 100*ones(size(tbVec1b)), 'lineWidth', 2, 'color', lineColour)



==> anc/viridis.txt <==
0.26700401  0.00487433  0.32941519
0.26851048  0.00960483  0.33542652
0.26994384  0.01462494  0.34137895
0.27130489  0.01994186  0.34726862
0.27259384  0.02556309  0.35309303
0.27380934  0.03149748  0.35885256
0.27495242  0.03775181  0.36454323
0.27602238  0.04416723  0.37016418
0.2770184   0.05034437  0.37571452
0.27794143  0.05632444  0.38119074
0.27879067  0.06214536  0.38659204
0.2795655   0.06783587  0.39191723
0.28026658  0.07341724  0.39716349
0.28089358  0.07890703  0.40232944
0.28144581  0.0843197   0.40741404
0.28192358  0.08966622  0.41241521
0.28232739  0.09495545  0.41733086
0.28265633  0.10019576  0.42216032
0.28291049  0.10539345  0.42690202
0.28309095  0.11055307  0.43155375
0.28319704  0.11567966  0.43611482
0.28322882  0.12077701  0.44058404
0.28318684  0.12584799  0.44496   
0.283072    0.13089477  0.44924127
0.28288389  0.13592005  0.45342734
0.28262297  0.14092556  0.45751726
0.28229037  0.14591233  0.46150995
0.28188676  0.15088147  0.46540474
0.28141228  0.15583425  0.46920128
0.28086773  0.16077132  0.47289909
0.28025468  0.16569272  0.47649762
0.27957399  0.17059884  0.47999675
0.27882618  0.1754902   0.48339654
0.27801236  0.18036684  0.48669702
0.27713437  0.18522836  0.48989831
0.27619376  0.19007447  0.49300074
0.27519116  0.1949054   0.49600488
0.27412802  0.19972086  0.49891131
0.27300596  0.20452049  0.50172076
0.27182812  0.20930306  0.50443413
0.27059473  0.21406899  0.50705243
0.26930756  0.21881782  0.50957678
0.26796846  0.22354911  0.5120084 
0.26657984  0.2282621   0.5143487 
0.2651445   0.23295593  0.5165993 
0.2636632   0.23763078  0.51876163
0.26213801  0.24228619  0.52083736
0.26057103  0.2469217   0.52282822
0.25896451  0.25153685  0.52473609
0.25732244  0.2561304   0.52656332
0.25564519  0.26070284  0.52831152
0.25393498  0.26525384  0.52998273
0.25219404  0.26978306  0.53157905
0.25042462  0.27429024  0.53310261
0.24862899  0.27877509  0.53455561
0.2468114   0.28323662  0.53594093
0.24497208  0.28767547  0.53726018
0.24311324  0.29209154  0.53851561
0.24123708  0.29648471  0.53970946
0.23934575  0.30085494  0.54084398
0.23744138  0.30520222  0.5419214 
0.23552606  0.30952657  0.54294396
0.23360277  0.31382773  0.54391424
0.2316735   0.3181058   0.54483444
0.22973926  0.32236127  0.54570633
0.22780192  0.32659432  0.546532  
0.2258633   0.33080515  0.54731353
0.22392515  0.334994    0.54805291
0.22198915  0.33916114  0.54875211
0.22005691  0.34330688  0.54941304
0.21812995  0.34743154  0.55003755
0.21620971  0.35153548  0.55062743
0.21429757  0.35561907  0.5511844 
0.21239477  0.35968273  0.55171011
0.2105031   0.36372671  0.55220646
0.20862342  0.36775151  0.55267486
0.20675628  0.37175775  0.55311653
0.20490257  0.37574589  0.55353282
0.20306309  0.37971644  0.55392505
0.20123854  0.38366989  0.55429441
0.1994295   0.38760678  0.55464205
0.1976365   0.39152762  0.55496905
0.19585993  0.39543297  0.55527637
0.19410009  0.39932336  0.55556494
0.19235719  0.40319934  0.55583559
0.19063135  0.40706148  0.55608907
0.18892259  0.41091033  0.55632606
0.18723083  0.41474645  0.55654717
0.18555593  0.4185704   0.55675292
0.18389763  0.42238275  0.55694377
0.18225561  0.42618405  0.5571201 
0.18062949  0.42997486  0.55728221
0.17901879  0.43375572  0.55743035
0.17742298  0.4375272   0.55756466
0.17584148  0.44128981  0.55768526
0.17427363  0.4450441   0.55779216
0.17271876  0.4487906   0.55788532
0.17117615  0.4525298   0.55796464
0.16964573  0.45626209  0.55803034
0.16812641  0.45998802  0.55808199
0.1666171   0.46370813  0.55811913
0.16511703  0.4674229   0.55814141
0.16362543  0.47113278  0.55814842
0.16214155  0.47483821  0.55813967
0.16066467  0.47853961  0.55811466
0.15919413  0.4822374   0.5580728 
0.15772933  0.48593197  0.55801347
0.15626973  0.4896237   0.557936  
0.15481488  0.49331293  0.55783967
0.15336445  0.49700003  0.55772371
0.1519182   0.50068529  0.55758733
0.15047605  0.50436904  0.55742968
0.14903918  0.50805136  0.5572505 
0.14760731  0.51173263  0.55704861
0.14618026  0.51541316  0.55682271
0.14475863  0.51909319  0.55657181
0.14334327  0.52277292  0.55629491
0.14193527  0.52645254  0.55599097
0.14053599  0.53013219  0.55565893
0.13914708  0.53381201  0.55529773
0.13777048  0.53749213  0.55490625
0.1364085   0.54117264  0.55448339
0.13506561  0.54485335  0.55402906
0.13374299  0.54853458  0.55354108
0.13244401  0.55221637  0.55301828
0.13117249  0.55589872  0.55245948
0.1299327   0.55958162  0.55186354
0.12872938  0.56326503  0.55122927
0.12756771  0.56694891  0.55055551
0.12645338  0.57063316  0.5498411 
0.12539383  0.57431754  0.54908564
0.12439474  0.57800205  0.5482874 
0.12346281  0.58168661  0.54744498
0.12260562  0.58537105  0.54655722
0.12183122  0.58905521  0.54562298
0.12114807  0.59273889  0.54464114
0.12056501  0.59642187  0.54361058
0.12009154  0.60010387  0.54253043
0.11973756  0.60378459  0.54139999
0.11951163  0.60746388  0.54021751
0.11942341  0.61114146  0.53898192
0.11948255  0.61481702  0.53769219
0.11969858  0.61849025  0.53634733
0.12008079  0.62216081  0.53494633
0.12063824  0.62582833  0.53348834
0.12137972  0.62949242  0.53197275
0.12231244  0.63315277  0.53039808
0.12344358  0.63680899  0.52876343
0.12477953  0.64046069  0.52706792
0.12632581  0.64410744  0.52531069
0.12808703  0.64774881  0.52349092
0.13006688  0.65138436  0.52160791
0.13226797  0.65501363  0.51966086
0.13469183  0.65863619  0.5176488 
0.13733921  0.66225157  0.51557101
0.14020991  0.66585927  0.5134268 
0.14330291  0.66945881  0.51121549
0.1466164   0.67304968  0.50893644
0.15014782  0.67663139  0.5065889 
0.15389405  0.68020343  0.50417217
0.15785146  0.68376525  0.50168574
0.16201598  0.68731632  0.49912906
0.1663832   0.69085611  0.49650163
0.1709484   0.69438405  0.49380294
0.17570671  0.6978996   0.49103252
0.18065314  0.70140222  0.48818938
0.18578266  0.70489133  0.48527326
0.19109018  0.70836635  0.48228395
0.19657063  0.71182668  0.47922108
0.20221902  0.71527175  0.47608431
0.20803045  0.71870095  0.4728733 
0.21400015  0.72211371  0.46958774
0.22012381  0.72550945  0.46622638
0.2263969   0.72888753  0.46278934
0.23281498  0.73224735  0.45927675
0.2393739   0.73558828  0.45568838
0.24606968  0.73890972  0.45202405
0.25289851  0.74221104  0.44828355
0.25985676  0.74549162  0.44446673
0.26694127  0.74875084  0.44057284
0.27414922  0.75198807  0.4366009 
0.28147681  0.75520266  0.43255207
0.28892102  0.75839399  0.42842626
0.29647899  0.76156142  0.42422341
0.30414796  0.76470433  0.41994346
0.31192534  0.76782207  0.41558638
0.3198086   0.77091403  0.41115215
0.3277958   0.77397953  0.40664011
0.33588539  0.7770179   0.40204917
0.34407411  0.78002855  0.39738103
0.35235985  0.78301086  0.39263579
0.36074053  0.78596419  0.38781353
0.3692142   0.78888793  0.38291438
0.37777892  0.79178146  0.3779385 
0.38643282  0.79464415  0.37288606
0.39517408  0.79747541  0.36775726
0.40400101  0.80027461  0.36255223
0.4129135   0.80304099  0.35726893
0.42190813  0.80577412  0.35191009
0.43098317  0.80847343  0.34647607
0.44013691  0.81113836  0.3409673 
0.44936763  0.81376835  0.33538426
0.45867362  0.81636288  0.32972749
0.46805314  0.81892143  0.32399761
0.47750446  0.82144351  0.31819529
0.4870258   0.82392862  0.31232133
0.49661536  0.82637633  0.30637661
0.5062713   0.82878621  0.30036211
0.51599182  0.83115784  0.29427888
0.52577622  0.83349064  0.2881265 
0.5356211   0.83578452  0.28190832
0.5455244   0.83803918  0.27562602
0.55548397  0.84025437  0.26928147
0.5654976   0.8424299   0.26287683
0.57556297  0.84456561  0.25641457
0.58567772  0.84666139  0.24989748
0.59583934  0.84871722  0.24332878
0.60604528  0.8507331   0.23671214
0.61629283  0.85270912  0.23005179
0.62657923  0.85464543  0.22335258
0.63690157  0.85654226  0.21662012
0.64725685  0.85839991  0.20986086
0.65764197  0.86021878  0.20308229
0.66805369  0.86199932  0.19629307
0.67848868  0.86374211  0.18950326
0.68894351  0.86544779  0.18272455
0.69941463  0.86711711  0.17597055
0.70989842  0.86875092  0.16925712
0.72039115  0.87035015  0.16260273
0.73088902  0.87191584  0.15602894
0.74138803  0.87344918  0.14956101
0.75188414  0.87495143  0.14322828
0.76237342  0.87642392  0.13706449
0.77285183  0.87786808  0.13110864
0.78331535  0.87928545  0.12540538
0.79375994  0.88067763  0.12000532
0.80418159  0.88204632  0.11496505
0.81457634  0.88339329  0.11034678
0.82494028  0.88472036  0.10621724
0.83526959  0.88602943  0.1026459 
0.84556056  0.88732243  0.09970219
0.8558096   0.88860134  0.09745186
0.86601325  0.88986815  0.09595277
0.87616824  0.89112487  0.09525046
0.88627146  0.89237353  0.09537439
0.89632002  0.89361614  0.09633538
0.90631121  0.89485467  0.09812496
0.91624212  0.89609127  0.1007168 
0.92610579  0.89732977  0.10407067
0.93590444  0.8985704   0.10813094
0.94563626  0.899815    0.11283773
0.95529972  0.90106534  0.11812832
0.96489353  0.90232311  0.12394051
0.97441665  0.90358991  0.13021494
0.98386829  0.90486726  0.13689671
0.99324789  0.90615657  0.1439362 

